Spherically symmetric perturbations of a Schwarzschild black hole in torsion bigravity

Time-dependent spherically-symmetric perturbations of Schwarzschild black holes are studied within torsion bigravity, i.e., within generalized Einstein-Cartan theories where the dynamical torsion carries massive spin-2 excitation. We reduce linearized perturbations to a Zerilli-like equation. The structure of the potential entering the latter Zerilli-like equation has two important consequences. First, in order to avoid the presence of singularities in generic perturbations, one must restrict the range (or inverse mass) of the spin-2 excitation to be (essentially) smaller than the radius of the considered black hole. Second, we then show that the Schwarzschild black hole is linearly stable against spherically-symmetric perturbations.

==> anc/SupMat.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    248774,       6317]
NotebookOptionsPosition[    247895,       6289]
NotebookOutlinePosition[    248252,       6305]
CellTagsIndexPosition[    248209,       6302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Supplemental", " ", "Materials", " ", "for", " ", "the", " ", "paper", 
     " ", "\"\<Spherically symmetric perturbations of a Schwarzschild black \
hole in torsion bigravity\>\"", " ", "by", " ", "Vasilisa", " ", 
     RowBox[{"Nikiforova", ".", " ", "k"}], " ", "is", " ", "the", " ", 
     "mass", " ", "of", " ", "the", " ", "massive", " ", "spin"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
     "excitation", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "EG1"}]}], "-", "EG5"}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "ET1"}], "-", 
    RowBox[{
    "ET4", " ", "are", " ", "linearized", " ", "field", " ", "equation", " ", 
     "for", " ", "the", " ", "frequency"}], "-", 
    RowBox[{"space", " ", "variables", " ", 
     RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}]}], ",", 
   RowBox[{"\[Phi]o", "[", "R", "]"}], ",", 
   RowBox[{"Vo", "[", "R", "]"}], ",", 
   RowBox[{"Wo", "[", "R", "]"}], ",", 
   RowBox[{"Xo", "[", "R", "]"}], ",", 
   RowBox[{
    RowBox[{"Yo", "[", "R", "]"}], ".", " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "Cvv"}], ",", " ", "Cvw", ",", " ", "Cwv", ",", 
   " ", 
   RowBox[{
   "Cww", " ", "are", " ", "the", " ", "coefficients", " ", "of", " ", "the", 
    " ", "system", " ", "of", " ", "2", " ", "equations"}], ",", 
   "\[IndentingNewLine]", "\t\t", 
   RowBox[{
    SuperscriptBox["Vo", "\[Prime]",
     MultilineFunction->None], "=", 
    RowBox[{
     RowBox[{"Cvv", "*", "Vo"}], " ", "+", " ", 
     RowBox[{"Cvw", "*", "Wo"}]}]}], ",", "\[IndentingNewLine]", "\t\t", 
   RowBox[{
    SuperscriptBox["Wo", "\[Prime]",
     MultilineFunction->None], "=", 
    RowBox[{
     RowBox[{"Cwv", "*", "Vo"}], " ", "+", " ", 
     RowBox[{"Cww", "*", "Wo"}]}]}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{"see", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "4.15", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}]}], "\[IndentingNewLine]", "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.824458106015606*^9, 3.824458501089285*^9}, {
  3.825227567225484*^9, 3.825227570695993*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EG1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457846112153*^9, 3.824457860728763*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EG2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457863194837*^9, 3.824457874983863*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EG3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"13", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457876427402*^9, 3.8244578901749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EG4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", 
       RowBox[{"9", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", "\[Lambda]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", "Rh", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457892062242*^9, 3.824457904007477*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EG5", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", 
       RowBox[{"9", "/", "2"}]], " ", 
      SqrtBox[
       RowBox[{"R", "-", "Rh"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", "\[Lambda]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{
      "2", " ", "R", " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{
      "2", " ", "R", " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "R", " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457965354568*^9, 3.824457968090766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ET1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "-", "Rh"}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Eta]"}], ")"}]}]]}], "\[Eta]", " ", "\[Lambda]", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"14", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"14", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"14", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"14", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824457969614697*^9, 3.8244580111923018`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ET2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "R", " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "R", " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"9", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"9", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"3", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"15", " ", "R", " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"15", " ", "R", " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"R", " ", 
         RowBox[{"(", 
          RowBox[{"R", "-", "Rh"}], ")"}]}]], " ", "Rh", " ", "\[Eta]", " ", 
       "\[Lambda]", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox[
        RowBox[{"R", " ", 
         RowBox[{"(", 
          RowBox[{"R", "-", "Rh"}], ")"}]}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824458013200631*^9, 3.824458024572081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ET3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "-", "Rh"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"18", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"18", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"18", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"18", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"3", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"27", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"27", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SqrtBox["R"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", 
       SqrtBox["R"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"36", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"36", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "R", " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "4"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "3"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824458025857142*^9, 3.824458026989682*^9}, {
  3.82445807449864*^9, 3.8244580753680267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ET4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", 
       RowBox[{"9", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "-", "Rh"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Eta]"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Vo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["R", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Omega]", "2"], " ", 
       RowBox[{"Wo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{"Xo", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Xo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{"Yo", "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{"Yo", "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"54", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "2"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"54", " ", "R", " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{"\[CapitalLambda]o", "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Xo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", "\[ImaginaryI]", " ", "c34", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Omega]", 
       " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", "\[Omega]", " ", 
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", "\[Omega]", " ", 
       
       RowBox[{
        SuperscriptBox["Yo", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"6", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[CapitalLambda]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "6"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"10", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["R", "3"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"20", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"10", " ", "R", " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Vo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]",
        " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"11", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"R", "-", "Rh"}]], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["Wo", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", "\[Lambda]", 
       " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", "\[Lambda]", " ", 
       RowBox[{
        SuperscriptBox["\[Phi]o", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "R", "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824458076650774*^9, 3.8244580934175158`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.824458526422688*^9, 3.8244585270099688`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cvv", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", 
       SuperscriptBox["k", "12"], " ", 
       SuperscriptBox["R", "20"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "17"], " ", "Rh"}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["k", "12"], " ", 
       SuperscriptBox["R", "19"], " ", "Rh"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "12"], " ", 
       SuperscriptBox["R", "18"], " ", 
       SuperscriptBox["Rh", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "15"], " ", 
       SuperscriptBox["Rh", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "5"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "17"], " ", "Rh", " ", "\[Eta]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "14"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
      RowBox[{"26", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "15"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
      RowBox[{"38", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "14"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "15"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"38", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"27", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"152", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"126", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["Rh", "8"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"75", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"8", " ", "R", " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["Rh", "8"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{"74", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "-", 
      RowBox[{"12", " ", "R", " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["Rh", "8"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], "-", 
      RowBox[{"8", " ", "R", " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["Rh", "8"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], "-", 
      RowBox[{"2", " ", "R", " ", 
       SuperscriptBox["Rh", "7"], " ", 
       SuperscriptBox["\[Eta]", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["Rh", "8"], " ", 
       SuperscriptBox["\[Eta]", "7"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "20"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "17"], " ", "Rh", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "19"], " ", "Rh", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "20"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "19"], " ", "Rh", " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "14"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "17"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "19"], " ", "Rh", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "14"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "14"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "3"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "11"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "13"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"28", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "4"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "5"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "6"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "6"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "7"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"R", "-", "Rh"}], ")"}], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"]}], "-", "Rh", "-", 
        RowBox[{"Rh", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "-", 
        RowBox[{
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", "Rh"}], "-", 
        RowBox[{"10", " ", "R", " ", 
         SuperscriptBox["Rh", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"10", " ", "R", " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824458528067387*^9, 3.824458529680667*^9}, {
  3.8244838004700947`*^9, 3.8244838016596603`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cvw", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"64", " ", 
         SuperscriptBox["k", "14"], " ", 
         SuperscriptBox["R", "24"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "21"], " ", "Rh"}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "14"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "14"], " ", 
         SuperscriptBox["R", "22"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "14"], " ", 
         SuperscriptBox["R", "21"], " ", 
         SuperscriptBox["Rh", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "4"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "5"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "6"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "21"], " ", "Rh", " ", "\[Eta]"}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
        RowBox[{"88", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "-", 
        RowBox[{"168", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "-", 
        RowBox[{"468", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "-", 
        RowBox[{"496", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", "\[Eta]"}], "+", 
        RowBox[{"508", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", "\[Eta]"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "6"], " ", "\[Eta]"}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", "\[Eta]"}], "-", 
        RowBox[{"172", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"], " ", "\[Eta]"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", "\[Eta]"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"400", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"576", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"592", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"49", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"432", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"1760", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"244", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"1244", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"1796", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"248", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"1196", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"212", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"383", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"736", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"268", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"1008", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"2344", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"2996", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"2476", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"43", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"1032", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"2924", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"860", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"900", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"938", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"4", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"304", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"68", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"912", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"1152", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"92", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"576", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"2964", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"1356", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"1648", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"3036", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"504", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"1480", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"996", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"20", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"424", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"1196", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"216", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"1232", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"1364", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"1160", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"470", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"40", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"336", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"408", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"200", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"420", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"77", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"40", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"124", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "-", 
        RowBox[{"20", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], "-", 
        RowBox[{"4", " ", "R", " ", 
         SuperscriptBox["Rh", "9"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["Rh", "10"], " ", 
         SuperscriptBox["\[Eta]", "8"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "24"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "21"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "22"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "24"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "21"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"176", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "22"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"336", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"176", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"256", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "22"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"704", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"304", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"224", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"1392", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"208", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"464", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"720", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"232", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"208", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"928", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"176", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"816", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"1872", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"296", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"1808", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"1008", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"976", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"176", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"848", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"912", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"2320", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"352", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"1376", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"224", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"288", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"1232", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"608", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"832", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"416", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"224", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"432", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"184", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"304", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "8"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "8"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "26"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "23"], " ", "Rh", " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"176", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "17"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"224", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"256", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "8"], " ", 
         SuperscriptBox["\[Omega]", "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"R", "-", "Rh"}], ")"}], "2"], " ", "\[Eta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["R", "3"]}], "-", "Rh", "-", 
           RowBox[{"Rh", " ", "\[Eta]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["R", "6"]}], "-", 
          RowBox[{
           SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["Rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "4"], " ", "Rh"}], "-", 
          RowBox[{"10", " ", "R", " ", 
           SuperscriptBox["Rh", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "3"], " ", 
           SuperscriptBox["Rh", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["Rh", "3"]}], "-", 
          RowBox[{"10", " ", "R", " ", 
           SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "4"], " ", "Rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824483826602448*^9, 3.824483827755486*^9}, {
  3.8244838822329073`*^9, 3.8244838833124*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cwv", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "16"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "13"], " ", "Rh"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "10"], " ", 
       SuperscriptBox["R", "15"], " ", "Rh"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["Rh", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "13"], " ", "Rh", " ", "\[Eta]"}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      RowBox[{"37", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "7"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "6"], " ", 
       SuperscriptBox["R", "9"], " ", 
       SuperscriptBox["Rh", "3"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"25", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["Rh", "4"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["Rh", "5"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["Rh", "6"], " ", 
       SuperscriptBox["\[Eta]", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "8"], " ", 
       SuperscriptBox["R", "16"], " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "4"], " ", 
       SuperscriptBox["R", "10"], " ", 
       SuperscriptBox["Rh", "2"], " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["R", "4"], " ", "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "-", 
        RowBox[{
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", "Rh"}], "-", 
        RowBox[{"10", " ", "R", " ", 
         SuperscriptBox["Rh", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"10", " ", "R", " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8244839173481703`*^9, 3.824483930345985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cww", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "20"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", "Rh"}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "19"], " ", "Rh"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "12"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["Rh", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "17"], " ", "Rh", " ", "\[Eta]"}], "-", 
        RowBox[{"140", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
        RowBox[{"148", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
        RowBox[{"264", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "-", 
        RowBox[{"282", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "-", 
        RowBox[{"126", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]"}], "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", "\[Eta]"}], "-", 
        RowBox[{"140", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"280", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"282", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "15"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"534", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"141", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"46", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"252", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "2"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "12"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"127", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"174", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"2", " ", "R", " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "3"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"78", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "9"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"198", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"8", " ", "R", " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "5"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"12", " ", "R", " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "-", 
        RowBox[{"54", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "5"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"8", " ", "R", " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "3"], " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "6"]}], "-", 
        RowBox[{"2", " ", "R", " ", 
         SuperscriptBox["Rh", "7"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "+", 
        RowBox[{
         SuperscriptBox["Rh", "8"], " ", 
         SuperscriptBox["\[Eta]", "7"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", "Rh", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "20"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", "Rh", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", "\[Eta]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "17"], " ", "Rh", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "10"], " ", 
         SuperscriptBox["R", "19"], " ", "Rh", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"152", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "14"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["R", "16"], " ", 
         SuperscriptBox["Rh", "2"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"120", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"116", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "3"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "11"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["R", "13"], " ", 
         SuperscriptBox["Rh", "3"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["Rh", "4"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "5"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["R", "7"], " ", 
         SuperscriptBox["Rh", "5"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox["\[Omega]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["Rh", "6"], " ", 
         SuperscriptBox["\[Eta]", "7"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"R", "-", "Rh"}], ")"}], " ", "\[Eta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "3"]}], "-", "Rh", "-", 
          RowBox[{"Rh", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox["R", "6"]}], "-", 
          RowBox[{
           SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["Rh", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "4"], " ", "Rh"}], "-", 
          RowBox[{"10", " ", "R", " ", 
           SuperscriptBox["Rh", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "3"], " ", 
           SuperscriptBox["Rh", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["Rh", "3"]}], "-", 
          RowBox[{"10", " ", "R", " ", 
           SuperscriptBox["Rh", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["Rh", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["R", "7"], " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "4"], " ", "Rh", " ", 
           SuperscriptBox["\[Omega]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "4"], " ", "Rh", " ", "\[Eta]", " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.824483942359645*^9, 3.824483944736274*^9}}]
},
WindowSize->{808, 755},
WindowMargins->{{254, Automatic}, {Automatic, 20}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2161, 50, 233, "Input"],
Cell[2722, 72, 10341, 278, 326, "Input"],
Cell[13066, 352, 10066, 271, 326, "Input"],
Cell[23135, 625, 11571, 308, 323, "Input"],
Cell[34709, 935, 9568, 246, 353, "Input"],
Cell[44280, 1183, 6521, 152, 231, "Input"],
Cell[50804, 1337, 20828, 555, 587, "Input"],
Cell[71635, 1894, 14468, 333, 402, "Input"],
Cell[86106, 2229, 26840, 677, 771, "Input"],
Cell[112949, 2908, 29483, 746, 799, "Input"],
Cell[142435, 3656, 148, 2, 63, "Input"],
Cell[142586, 3660, 22193, 574, 501, "Input"],
Cell[164782, 4236, 52331, 1276, 1149, "Input"],
Cell[217116, 5514, 7305, 194, 216, "Input"],
Cell[224424, 5710, 23467, 577, 539, "Input"]
}
]
*)

(* End of internal cache information *)

